On the group-theoretic structure of lifted filter banks

The polyphase-with-advance matrix representations of whole-sample symmetric (WS) unimodular filter banks form a multiplicative matrix Laurent polynomial group. Elements of this group can always be factored into lifting matrices with half-sample symmetric (HS) off-diagonal lifting filters; such linear phase lifting factorizations are specified in the ISO/IEC JPEG 2000 image coding standard. Half-sample symmetric unimodular filter banks do not form a group, but such filter banks can be partially factored into a cascade of whole-sample antisymmetric (WA) lifting matrices starting from a concentric, equal-length HS base filter bank. An algebraic framework called a group lifting structure has been introduced to formalize the group-theoretic aspects of matrix lifting factorizations. Despite their pronounced differences, it has been shown that the group lifting structures for both the WS and HS classes satisfy a polyphase order-increasing property that implies uniqueness ("modulo rescaling") of irreducible group lifting factorizations in both group lifting structures. These unique factorization results can in turn be used to characterize the group-theoretic structure of the groups generated by the WS and HS group lifting structures.

==> anc/BibTeX_citation.txt <==
Unnumbered chapter in "Excursions In Harmonic Analysis, Vol. 2," ed. T. Andrews, R. Balan, J. Benedetto, W. Czaja and K. Okoudjou. Boston: Birkhauser, 2013, pp. 113-135.

BibTeX:

@incollection{Bris:13:FFT,
	Abstract = {The polyphase-with-advance matrix representations of whole-sample
symmetric (WS) unimodular filter banks form a multiplicative matrix Laurent polynomial
group. Elements of this group can always be factored into lifting matrices
with half-sample symmetric (HS) off-diagonal lifting filters; such linear phase lifting
factorizations are specified in the ISO/IEC JPEG 2000 image coding standard.
Half-sample symmetric unimodular filter banks do not form a group, but such filter
banks can be partially factored into a cascade of whole-sample antisymmetric (WA)
lifting matrices starting from a concentric, equal-length HS base filter bank. An algebraic
framework called a group lifting structure has been introduced to formalize
the group-theoretic aspects of matrix lifting factorizations. Despite their pronounced
differences, it has been shown that the group lifting structures for both the WS and
HS classes satisfy a polyphase order-increasing property that implies uniqueness
(``modulo rescaling'') of irreducible group lifting factorizations in both group lifting
structures. These unique factorization results can in turn be used to characterize the
group-theoretic structure of the groups generated by the WS and HS group lifting
structures.},
	Address = {Boston},
	Author = {Christopher M. Brislawn},
	Booktitle = {Excursions in Harmonic Analysis, Vol.~2},
	Doi = {10.1007/978-0-8176-8379-5_6},
	Editor = {Travis Andrews and Radu Balan and John Benedetto and Wojciech Czaja and Kasso Okoudjou},
	Keywords = {LA-UR-12-21217},
	Pages = {113-135},
	Publisher = {Birkh\"auser},
	Series = {Applied and Numerical Harmonic Analysis},
	Title = {On the group-theoretic structure of lifted filter banks},
	Url = {http://arxiv.org/abs/1310.0530},
	Year = 2013
}

